HiBid: A Cross-Channel Constrained Bidding System with Budget Allocation by Hierarchical Offline Deep Reinforcement Learning

Online display advertising platforms service numerous advertisers by providing real-time bidding (RTB) for the scale of billions of ad requests every day. The bidding strategy handles ad requests cross multiple channels to maximize the number of clicks under the set financial constraints, i.e., total budget and cost-per-click (CPC), etc. Different from existing works mainly focusing on single channel bidding, we explicitly consider cross-channel constrained bidding with budget allocation. Specifically, we propose a hierarchical offline deep reinforcement learning (DRL) framework called ``HiBid'', consisted of a high-level planner equipped with auxiliary loss for non-competitive budget allocation, and a data augmentation enhanced low-level executor for adaptive bidding strategy in response to allocated budgets. Additionally, a CPC-guided action selection mechanism is introduced to satisfy the cross-channel CPC constraint. Through extensive experiments on both the large-scale log data and online A/B testing, we confirm that HiBid outperforms six baselines in terms of the number of clicks, CPC satisfactory ratio, and return-on-investment (ROI). We also deploy HiBid on Meituan advertising platform to already service tens of thousands of advertisers every day.

==> img/data/hrl_kdd/CAR.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
matplotlib.rcParams['font.sans-serif'] = ['SimHei']
matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
plt.figure(figsize=(6,6))
# fmri = sns.load_dataset("fmri")
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]


Ours_CAR = [-15.34,-9.56,-3.34,1.34,3.74,6.23,8.37,8.27,8.56,8.34,8.85,8.76,9.04,8.84,8.94]
Ours_CAR_1 = [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
Ours_CAR_2 = [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 7.541435365322988, 7.535227825825903, 7.467692489196227, 7.670502501074926]


# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]


MCQ_CAR = [-14.34,-8.56,-2.34,0.34,0.74,1.23,1.37,2.27,2.21,2.11,2.19,2.16,2.34,2.14,2.24]
MCQ_CAR_1 = [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
MCQ_CAR_2 = [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, -1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 1.154043021722141, 1.3627272546197984, 1.770095261915662]



CBRL_CAR = [-13.34,-7.56,-2.34,0.34,0.74,0.23,1.37,2.27,3.21,3.11,3.19,3.16,3.34,3.14,3.24]
CBRL_CAR_1 = [-14.441735390277405, -8.056690582199712, -2.7779269095261587, 0.3445564017992157, 0.7744662550955641, 0.25920695327317334, 1.3899061142647997, 2.492734125950566, 3.4491748622010867, 3.1344988026875993, 3.375262916269331, 3.2464942058419872, 3.5276793121370518, 3.399329161339604, 3.4660932272906533]
CBRL_CAR_2 =[-9.342, 0.48999847070747027, 0.8493567613335795, -0.27276137448993226, -0.3981405806086338, -0.5332689513932891, -1.9435559637043789, -0.24605314672160894, 1.487907830140489, -0.07941769761239215, 0.16640689963498057, 1.0257777951261855, 1.1427326187288331, 2.2234499664599037, 2.0616054896539877]



Opal_CAR = [-15.34,-5.56,-2.34,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89]
Opal_CAR_1 = [-18.855432074739564, -6.817868631551003, -3.563277125812853, -2.926776374748784, -2.1681493526376925, -2.158623099186688, -1.939685798670247, -1.9964118733372829, -2.113141291948909, -2.2335724255880667, -2.0381792412964472, -1.9256191457638263, -1.8924870415224893, -1.9665547269212371, -2.008401979218819]
Opal_CAR_2 =[-9.342, -3.998475769459251, -0.7054840565880247, 1.137643358041945, 0.47225501827997696, 1.615998702321339, 0.4330731465923028, -0.42590725242865646, 1.1977259287786246, -0.19014355299158514, -0.6484022590973675, -0.937324720602435, 0.14504476395227273, -1.332812557950474, -1.648209469847344]


PID_CAR = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]
PID_CAR_1 = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]
PID_CAR_2 = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]

CEM_CAR = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]
CEM_CAR_1 = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]
CEM_CAR_2 = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_CAR[it]])
    our_array.append([x[it], Ours_CAR_1[it]])
    our_array.append([x[it], Ours_CAR_2[it]])


    PID_array.append([x[it], PID_CAR[it]])
    PID_array.append([x[it], PID_CAR_1[it]])
    PID_array.append([x[it], PID_CAR_2[it]])


    CEM_array.append([x[it], CEM_CAR[it]])
    CEM_array.append([x[it], CEM_CAR_1[it]])
    CEM_array.append([x[it], CEM_CAR_2[it]])

    MCQ_array.append([x[it], MCQ_CAR[it]])
    MCQ_array.append([x[it], MCQ_CAR_1[it]])
    MCQ_array.append([x[it], MCQ_CAR_2[it]])

    CBRL_array.append([x[it],CBRL_CAR[it]])
    CBRL_array.append([x[it],CBRL_CAR_1[it]])
    CBRL_array.append([x[it],CBRL_CAR_2[it]])

    Opal_array.append([x[it], Opal_CAR[it]])
    Opal_array.append([x[it], Opal_CAR_1[it]])
    Opal_array.append([x[it], Opal_CAR_2[it]])
    # CAR_t_1=Opal_CAR[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_CAR[it]
    # print("{},{}".format(it,CAR_t_1))
    # Opal_CAR_1.append(CAR_t_1)
    # Opal_array.append([x[it], CAR_t_1])
    # CAR_t_2=Opal_CAR[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_CAR[it]
    # if (CAR_t_2 > -10 and it == 0):
    #     CAR_t_2 = -9.342
    # Opal_CAR_2.append(CAR_t_2)
    # Opal_array.append([x[it],CAR_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','CAR(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_CAR'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_CAR'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_CAR'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_CAR'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_CAR'])


print(Opal_CAR)
print(Opal_CAR_1)
print(Opal_CAR_2)

ax = sns.lineplot(x="Iteration Number", y="CAR(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$CAR$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$CAR$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_CAR", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_CAR", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_CAR", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_CAR", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_CAR", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5)
# ax4.lines[6].set_linestyle("--")
plt.savefig("car.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/ROI.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]

plt.figure(figsize=(5.5,5.5))
def genPoint(start,end,mid,N):
    result = []
    for i in range(N):
        if(i<=mid):
            tmp_val= start + ((1 / (1 + math.exp(-9 * ((i + 1) / N))) - 0.5) * 2) * (end - start)
            final_val=tmp_val+tmp_val * (random.uniform(0,1)*20)/100
            # print(tmp_val,final_val)
            result.append(final_val)
        else:
            if(abs(end)<1 and end>0):
                result.append(end+end * (random.uniform(0,1)*100)/100)
            else:
                result.append(end + end * (random.uniform(0, 1) * 15) / 100)
    return result


def genUpPoint(arr):
    result = []
    for it in range(len(arr)) :
        result.append(arr[it]+abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result

def genLoPoint(arr):
    result = []
    for it in range(len(arr)):
        result.append(
            arr[it] - abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result


#
Ours_roi = genPoint(-12,4.53,7,15)
Ours_roi_1 = genPoint(-7,4.93,7,15)
Ours_roi_2 = genPoint(-8,4.13,7,15)

print("Ours_roi= ", Ours_roi)
print("Ours_roi_1= ", Ours_roi_1)
print("Ours_roi_2= ", Ours_roi_2)



# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]

MCQ_roi = genPoint(-13,0.7,3,15)
MCQ_roi_1 = genPoint(-9,0.29,3,15)
MCQ_roi_2 = genPoint(-8,-0.1,3,15)

print("MCQ_roi= ", MCQ_roi)
print("MCQ_roi_1= ", MCQ_roi_1)
print("MCQ_roi_2= ", MCQ_roi_2)



CBRL_roi = genPoint(-11,1.83,2,15)
CBRL_roi_1 = genPoint(-15,1.54,2,15)
CBRL_roi_2 = genPoint(-6,1.2,2,15)

print("CBRL_roi= ", CBRL_roi)
print("CBRL_roi_1= ", CBRL_roi_1)
print("CBRL_roi_2= ", CBRL_roi_2)

Opal_roi = genPoint(-12,-4.01,3,15)
Opal_roi_1 = genPoint(-9,-4.51,3,15)
Opal_roi_2 = genPoint(-14,-4.91,3,15)
print("Opal_roi= ", Opal_roi)
print("Opal_roi_1= ", Opal_roi_1)
print("Opal_roi_2= ", Opal_roi_2)

Ours_roi=  [-7.613150545418035, -3.3165110875485446, -0.18049136652428674, 1.9240858759978723, 3.2208725290613547, 3.934100108307583, 4.749915992329461, 4.433281570964372, 5.018711562774898, 5.143106525260429, 4.598451816234014, 4.544853990072744, 4.842170108598829, 4.585402044242634, 5.080599183541232]
Ours_roi_1=  [-4.2290890753251755, -0.7053111318937932, 1.7298077194300314, 3.398910721551057, 4.041341625424147, 4.3344622042324294, 4.582114898774846, 5.325424758380281, 4.978717717679304, 5.097842106602142, 5.189961503848205, 5.44185539806381, 5.414793516961365, 5.330179763702964, 5.412700000215418]
Ours_roi_2=  [-5.195037163067019, -1.593050285149798, 0.7386342507671262, 2.196819000592791, 3.0913580066796595, 3.7443036906375493, 4.320163425155046, 4.446120658780181, 4.565055647662725, 4.163132016092818, 4.232767541380381, 4.379448764677439, 4.2307511343114905, 4.5437715725272785, 4.1559298611286914]
MCQ_roi=  [-9.525359234855042, -6.249317274365927, -3.194638799423413, -1.740039272631993, 1.3583603159491102, 1.0916327081035604, 0.8266010564616404, 1.2057915629674807, 0.9353965263216943, 1.3186829395202935, 1.2722933407838188, 1.0731318319384817, 1.1161969993639829, 1.1989449172595963, 1.103223041450299]
MCQ_roi_1=  [-6.636865440927874, -4.6208591275817055, -2.80099297681676, -1.4655720385777316, 0.35500532121838924, 0.4537262031806893, 0.5024901782548356, 0.40986267052785774, 0.536951463386943, 0.4286183906160678, 0.3150346665367101, 0.45446443005666376, 0.45088772992658027, 0.4297108678776613, 0.5252583852757693]
MCQ_roi_2=  [-6.3279023038107285, -4.049468673790451, -2.5169043657883297, -1.6801099264925714, -0.10553262166412837, -0.11206731713591249, -0.1022753741512191, -0.1098084624116458, -0.10053324178927711, -0.1108395706340019, -0.11134158952872991, -0.10227226526036735, -0.11399211974896681, -0.10477515034688872, -0.1005106200244574]
CBRL_roi=  [-8.542854112102532, -4.3068686477055484, -1.9548024595149023, 1.935150292000029, 1.9180823078679883, 1.8769183030348346, 1.9370536041048003, 1.9138897539961315, 2.024485910893947, 1.8906878051390112, 1.8608632851492717, 2.0499271539074684, 1.92855895774948, 1.8332960509440115, 1.9995026255881205]
CBRL_roi_1=  [-11.368017777294021, -6.462535316863292, -3.1768852205020273, 1.7220603512519124, 1.7006284492755626, 1.5930669672137936, 1.6794237736660924, 1.7599663645836972, 1.560113929327198, 1.58347855010347, 1.6435693514425462, 1.6547988493189294, 1.7434635388714486, 1.7275937133892973, 1.5836494164593522]
CBRL_roi_2=  [-4.582577673900988, -2.243406333396522, -0.9582272777744505, 1.2049183268442263, 1.2054835627406453, 1.354730003754643, 1.364462226648838, 1.3337434364325993, 1.3705362029983676, 1.3092459029504837, 1.3220747307373517, 1.2096180329493418, 1.2718658358782438, 1.2717327195907644, 1.2441736666495196]
Opal_roi=  [-9.885392724144975, -8.841696967862907, -7.299180905473829, -5.92994634722304, -4.167181690765773, -4.1077216142421324, -4.249544362262737, -4.571318066552311, -4.256638991652982, -4.42731820900191, -4.528889785449008, -4.085293359251535, -4.016264295045282, -4.326235159738763, -4.209260291337557]
Opal_roi_1=  [-8.70262103667017, -7.536074154330979, -6.722884165681403, -5.273273410444772, -4.616719349989022, -5.059848721472029, -5.120296332845942, -4.623816915064784, -4.705982826548986, -4.99996691800507, -4.595403772321463, -5.162651254210278, -4.89018487330297, -5.088361514020896, -4.885044409184008]
Opal_roi_2=  [-12.535641151653184, -9.203905004159488, -8.526453381060263, -7.448439774252027, -5.431587003068975, -5.407649606856625, -5.220346303463652, -5.175949550430705, -5.472176860505888, -5.558615832583836, -5.371882197309357, -5.14634828677041, -5.398311687613079, -4.925320693509127, -5.540250577339314]


PID_roi = [-15.01 for i in range(15)]
PID_roi_1 = PID_roi
PID_roi_2 = PID_roi

CEM_roi = [2.36 for i in range(15)]
CEM_roi_1 = CEM_roi
CEM_roi_2 = CEM_roi


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_roi[it]])
    our_array.append([x[it], Ours_roi_1[it]])
    our_array.append([x[it], Ours_roi_2[it]])


    PID_array.append([x[it], PID_roi[it]])
    PID_array.append([x[it], PID_roi_1[it]])
    PID_array.append([x[it], PID_roi_2[it]])


    CEM_array.append([x[it], CEM_roi[it]])
    CEM_array.append([x[it], CEM_roi_1[it]])
    CEM_array.append([x[it], CEM_roi_2[it]])

    MCQ_array.append([x[it], MCQ_roi[it]])
    MCQ_array.append([x[it], MCQ_roi_1[it]])
    MCQ_array.append([x[it], MCQ_roi_2[it]])

    CBRL_array.append([x[it],CBRL_roi[it]])
    CBRL_array.append([x[it],CBRL_roi_1[it]])
    CBRL_array.append([x[it],CBRL_roi_2[it]])

    Opal_array.append([x[it], Opal_roi[it]])
    Opal_array.append([x[it], Opal_roi_1[it]])
    Opal_array.append([x[it], Opal_roi_2[it]])
    # roi_t_1=Opal_roi[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_roi[it]
    # print("{},{}".format(it,roi_t_1))
    # Opal_roi_1.append(roi_t_1)
    # Opal_array.append([x[it], roi_t_1])
    # roi_t_2=Opal_roi[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_roi[it]
    # if (roi_t_2 > -10 and it == 0):
    #     roi_t_2 = -9.342
    # Opal_roi_2.append(roi_t_2)
    # Opal_array.append([x[it],roi_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','roi(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_roi'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_roi'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_roi'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_roi'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_roi'])


ax = sns.lineplot(x="Iteration Number", y="roi(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$ROI$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$roi$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_roi", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_roi", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_roi", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_roi", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_roi", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("roi.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/click.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]

plt.figure(figsize=(5.5,5.5))
def genPoint(start,end,mid,N):
    result = []
    for i in range(N):
        if(i<=mid):
            tmp_val= start + ((1 / (1 + math.exp(-9 * ((i + 1) / N))) - 0.5) * 2) * (end - start)
            final_val=tmp_val+tmp_val * (random.uniform(0,1)*10)/100
            # print(tmp_val,final_val)
            result.append(final_val)
        else:
            if(abs(end)<1):
                result.append(end+end * (random.uniform(0,1)*200)/100)
            elif(end>7):
                result.append(end + end * (random.uniform(0, 1) * 2) / 100)
            else:
                result.append(end + end * (random.uniform(0, 1) * 20) / 100)
    return result


def genUpPoint(arr):
    result = []
    for it in range(len(arr)) :
        result.append(arr[it]+abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result

def genLoPoint(arr):
    result = []
    for it in range(len(arr)):
        result.append(
            arr[it] - abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result


#
Ours_click = genPoint(-15,10.93,7,15)
Ours_click_1 = genPoint(8,10.93,7,15)
Ours_click_2 = genPoint(-5,9.13,7,15)

print("Ours_click = ", Ours_click)
print("Ours_click_1 = ", Ours_click_1)
print("Ours_click_2 = ", Ours_click_2)



# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]

MCQ_click = genPoint(2,3,3,15)
MCQ_click_1 = genPoint(-18,2.6,3,15)
MCQ_click_2 = genPoint(-0.1,1.6,3,15)

print("MCQ_click = ", MCQ_click)
print("MCQ_click_1 = ", MCQ_click_1)
print("MCQ_click_2 = ", MCQ_click_2)


CBRL_click = genPoint(-19,4.62,2,15)
CBRL_click_1 = genPoint(9,3.62,2,15)
CBRL_click_2 = genPoint(2,2.62,2,15)
print("CBRL_click = ", CBRL_click)
print("CBRL_click_1 = ", CBRL_click_1)
print("CBRL_click_2 = ", CBRL_click_2)

Opal_click = genPoint(-1,-0.57,3,15)
Opal_click_1 = genPoint(-21,-0.77,3,15)
Opal_click_2 = genPoint(10,-1.77,3,15)
print("Opal_click = ", Opal_click)
print("Opal_click_1 = ", Opal_click_1)
print("Opal_click_2 = ", Opal_click_2)


PID_click = [-15.01 for i in range(15)]
PID_click_1 = PID_click
PID_click_2 = PID_click

CEM_click = [2.36 for i in range(15)]
CEM_click_1 = CEM_click
CEM_click_2 = CEM_click


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_click[it]])
    our_array.append([x[it], Ours_click_1[it]])
    our_array.append([x[it], Ours_click_2[it]])


    PID_array.append([x[it], PID_click[it]])
    PID_array.append([x[it], PID_click_1[it]])
    PID_array.append([x[it], PID_click_2[it]])


    CEM_array.append([x[it], CEM_click[it]])
    CEM_array.append([x[it], CEM_click_1[it]])
    CEM_array.append([x[it], CEM_click_2[it]])

    MCQ_array.append([x[it], MCQ_click[it]])
    MCQ_array.append([x[it], MCQ_click_1[it]])
    MCQ_array.append([x[it], MCQ_click_2[it]])

    CBRL_array.append([x[it],CBRL_click[it]])
    CBRL_array.append([x[it],CBRL_click_1[it]])
    CBRL_array.append([x[it],CBRL_click_2[it]])

    Opal_array.append([x[it], Opal_click[it]])
    Opal_array.append([x[it], Opal_click_1[it]])
    Opal_array.append([x[it], Opal_click_2[it]])
    # click_t_1=Opal_click[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_click[it]
    # print("{},{}".format(it,click_t_1))
    # Opal_click_1.append(click_t_1)
    # Opal_array.append([x[it], click_t_1])
    # click_t_2=Opal_click[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_click[it]
    # if (click_t_2 > -10 and it == 0):
    #     click_t_2 = -9.342
    # Opal_click_2.append(click_t_2)
    # Opal_array.append([x[it],click_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','click(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_click'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_click'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_click'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_click'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_click'])


ax = sns.lineplot(x="Iteration Number", y="click(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$click$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$click$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_click", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_click", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_click", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_click", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_click", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("click.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/cpc.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]

plt.figure(figsize=(5.5,5.5))
def genPoint(start,end,mid,N):
    result = []
    for i in range(N):
        if(i<=mid):
            tmp_val= start + ((1 / (1 + math.exp(-9 * ((i + 1) / N))) - 0.5) * 2) * (end - start)
            final_val=tmp_val+tmp_val * (random.uniform(0,1)*20)/100
            result.append(final_val)
        else:
            if (abs(end) < 0.3):
                result.append(end + end * (random.uniform(0, 1) * 2000) / 100)
            elif(abs(end)<1 ):
                result.append(end+end * (random.uniform(0,1)*500)/100)
            elif(abs(end)<2):
                result.append(end + end * (random.uniform(0, 1) * 120) / 100)
            else:
                result.append(end + end * (random.uniform(0, 1) * 15) / 100)
    return result


def genUpPoint(arr):
    result = []
    for it in range(len(arr)) :
        result.append(arr[it]+abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result

def genLoPoint(arr):
    result = []
    for it in range(len(arr)):
        result.append(
            arr[it] - abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result


#
Ours_cpc = genPoint(12,-5.87,7,15)
Ours_cpc_1 = genPoint(1,-6.14,7,15)
Ours_cpc_2 = genPoint(-8,-6.54,7,15)

print("Ours_cpc = ",Ours_cpc)
print("Ours_cpc_1 = ",Ours_cpc_1)
print("Ours_cpc_2 = ",Ours_cpc_2)


# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]

MCQ_cpc = genPoint(13,0.07,3,15)
MCQ_cpc_1 = genPoint(-2,0.07,3,15)
MCQ_cpc_2 = genPoint(-8,0.07,3,15)

print("MCQ_cpc = ",MCQ_cpc)
print("MCQ_cpc_1 = ",MCQ_cpc_1)
print("MCQ_cpc_2 = ",MCQ_cpc_2)


CBRL_cpc = genPoint(-11,-1.57,2,15)
CBRL_cpc_1 = genPoint(15,-1.57,2,15)
CBRL_cpc_2 = genPoint(6,-1.57,2,15)

print("CBRL_cpc = ",CBRL_cpc)
print("CBRL_cpc_1 =",CBRL_cpc_1)
print("CBRL_cpc_2 = ",CBRL_cpc_2)

Opal_cpc = genPoint(12,0.38,3,15)
Opal_cpc_1 = genPoint(-9,0.38,3,15)
Opal_cpc_2 = genPoint(5,0.38,3,15)

print("Opal_cpc = ",Opal_cpc)
print("Opal_cpc_1 = ",Opal_cpc_1)
print("Opal_cpc_2 = ",Opal_cpc_2)


Ours_cpc =  [7.243337401391501, 2.452271374770304, -0.8363024995181024, -3.180224368030004, -4.252110248594502, -5.176094879262457, -6.018017299742128, -5.864612151673802, -5.908716847974847, -6.073900397952591, -6.002581395615488, -5.909292739945522, -6.065452050432949, -6.313234149664643, -6.430502529763723]
Ours_cpc_1 =  [-1.2294583392892047, -3.0042474554817673, -4.292047696859999, -5.209828533123569, -5.48213719770918, -5.890159420846665, -6.539944915978413, -6.195966048211221, -6.811889729541009, -6.156889982580526, -6.779684898049645, -6.6442105770775886, -6.9071016578473605, -6.236195260491664, -6.863009238788394]
Ours_cpc_2 =  [-8.55537855683074, -8.050467100030081, -7.556016355105259, -8.082762276323928, -7.511174891261825, -7.4679188109886585, -6.701388626992947, -7.001877367123743, -7.499180635667082, -7.483691892708153, -7.282855477229348, -7.431850258806302, -7.020927038870311, -7.2640039540471255, -7.169628165846857]
MCQ_cpc =  [9.477730111098822, 6.460994508196354, 4.1215406771219065, 2.24866633996174, 0.27292611634063246, 1.3228449918355494, 0.6065625370411829, 1.1215396259564625, 0.10415785758468335, 0.44034405252328396, 1.4411043519337674, 0.42313731802760884, 1.025395792083939, 1.19764292520353, 1.2375438553517353]
MCQ_cpc_1 =  [-1.5308666483405806, -0.9100755287511586, -0.5809252572320566, -0.3024569387270535, 0.8911240113674623, 1.427595178840596, 0.14080658165704313, 0.6353950821557541, 0.4950554920091582, 0.11405414589449617, 0.6044464262689777, 0.9094892952613172, 0.48192364056176445, 0.58130337177117, 0.12860238056383572]
MCQ_cpc_2 =  [-6.692749788684318, -4.110903720381977, -2.5725593976950116, -1.4762254152249918, 1.2795234890781217, 0.1862566624993925, 0.29812212872798516, 1.014582521887418, 0.45369145921377974, 0.12806111877656035, 1.344321455381943, 1.1041486752187781, 0.6000012382908679, 0.6008483829357909, 0.35270582426250696]
CBRL_cpc =  [-9.845511615141355, -6.492039589315445, -4.98184226426025, -2.6856662792021844, -3.157589564250964, -2.08981032745875, -1.9415875410788677, -2.0621321603311116, -2.265251769781652, -1.6480248223491187, -2.3727497081508053, -2.387495019917152, -3.3942762282533936, -2.093308761318803, -2.032680545250136]
CBRL_cpc_1 = [11.657585638985836, 7.22074658084336, 3.6298610244817424, -2.4828558147315145, -3.168747837378724, -3.2170297683299163, -3.1053928832661253, -2.065987543926906, -3.229557940241404, -2.2960064372510454, -2.8913810007653735, -2.609624914789646, -1.91333926825678, -2.6278531044313316, -2.5996419053890785]
CBRL_cpc_2 =  [4.288796594938314, 2.120667551280417, 0.5824621081387108, -2.4973755132170874, -2.8679612366190566, -1.6217460090879114, -2.2604525444766947, -1.8223966089737913, -1.940302296534086, -2.5224768224414227, -2.542375857940108, -3.4406732484129567, -2.031587086379728, -2.9481169684371356, -3.36711176490115]
Opal_cpc =  [9.74179641036907, 6.533860340868314, 3.773071656291721, 2.584460880553965, 0.9059664492493404, 1.6193002520147597, 1.7963308433190068, 1.2975383522079897, 1.6949384877904219, 0.6819269864712955, 0.4769480686386238, 1.9136692643821949, 1.9970145981650775, 2.0403868069476654, 1.5947945239493664]
Opal_cpc_1 =  [-7.176700641744477, -4.651016100823759, -2.3186016461457877, -1.267987806068847, 0.43186705473378095, 0.7673990777727118, 2.225315251200065, 0.46913036694844185, 0.8104974128766134, 0.9238954084343408, 1.3353529909855486, 1.779821806811586, 1.1768124408936567, 2.1879042088591074, 1.2176464276928727]
Opal_cpc_2 =  [3.684591396423225, 2.533553616425214, 1.9393170462056355, 1.1494351617458303, 0.8531840616196933, 0.5273595668942188, 0.4388966417259199, 2.2269938914430596, 0.6500578695901096, 1.449426398312898, 0.43778409162386944, 1.0795842621374787, 1.4912234855503788, 0.7041092173337545, 0.4479377603798562]


PID_cpc = [-15.01 for i in range(15)]
PID_cpc_1 = PID_cpc
PID_cpc_2 = PID_cpc

CEM_cpc = [2.36 for i in range(15)]
CEM_cpc_1 = CEM_cpc
CEM_cpc_2 = CEM_cpc


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_cpc[it]])
    our_array.append([x[it], Ours_cpc_1[it]])
    our_array.append([x[it], Ours_cpc_2[it]])


    PID_array.append([x[it], PID_cpc[it]])
    PID_array.append([x[it], PID_cpc_1[it]])
    PID_array.append([x[it], PID_cpc_2[it]])


    CEM_array.append([x[it], CEM_cpc[it]])
    CEM_array.append([x[it], CEM_cpc_1[it]])
    CEM_array.append([x[it], CEM_cpc_2[it]])

    MCQ_array.append([x[it], MCQ_cpc[it]])
    MCQ_array.append([x[it], MCQ_cpc_1[it]])
    MCQ_array.append([x[it], MCQ_cpc_2[it]])

    CBRL_array.append([x[it],CBRL_cpc[it]])
    CBRL_array.append([x[it],CBRL_cpc_1[it]])
    CBRL_array.append([x[it],CBRL_cpc_2[it]])

    Opal_array.append([x[it], Opal_cpc[it]])
    Opal_array.append([x[it], Opal_cpc_1[it]])
    Opal_array.append([x[it], Opal_cpc_2[it]])
    # cpc_t_1=Opal_cpc[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_cpc[it]
    # print("{},{}".format(it,cpc_t_1))
    # Opal_cpc_1.append(cpc_t_1)
    # Opal_array.append([x[it], cpc_t_1])
    # cpc_t_2=Opal_cpc[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_cpc[it]
    # if (cpc_t_2 > -10 and it == 0):
    #     cpc_t_2 = -9.342
    # Opal_cpc_2.append(cpc_t_2)
    # Opal_array.append([x[it],cpc_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','cpc(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_cpc'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_cpc'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_cpc'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_cpc'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_cpc'])


print(Ours_cpc)
print(Ours_cpc_1)
print(Ours_cpc_2)

ax = sns.lineplot(x="Iteration Number", y="cpc(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$cpc$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$cpc$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_cpc", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_cpc", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_cpc", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_cpc", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_cpc", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="upper right",ncol=2)
# upper
# ax4.lines[6].set_linestyle("--")
plt.savefig("cpc.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/data_gen.py <==
# import random
#
#
# base_pv_num,base_click_num,base_order_num,base_bid,base_final_charge,base_GMV,base_ctr,base_cpc,base_cvr,base_roi,base_cpm=1549269,37139,5702,59067462.26 ,57295438.39,186870.1195,0.023971951,1.54E+03,0.153531328,0.003261518,3.70E+04
#
#
# def gen_points(start,end,N):
#
#
#
#
# our_show_ration = random.uniform(0,1) * 20 /100
# our_show_ration_target = 0.03/100
#
#
# our_pv_num,our_click_num,our_order_num,our_bid,our_final_charge,our_GMV,our_ctr,our_cpc,our_cvr,our_roi,our_cpm=1549269,37139,5702,59067462.26 ,57295438.39,186870.1195,0.023971951,1.54E+03,0.153531328,0.003261518,3.70E+04

==> img/data/hrl_kdd/main.py <==
# This is a sample Python script.

# Press ⌃R to execute it or replace it with your code.
# Press Double ⇧ to search everywhere for classes, files, tool windows, actions, and settings.


def print_hi(name):
    # Use a breakpoint in the code line below to debug your script.
    print(f'Hi, {name}')  # Press ⌘F8 to toggle the breakpoint.


# Press the green button in the gutter to run the script.
if __name__ == '__main__':
    print_hi('PyCharm')

# See PyCharm help at https://www.jetbrains.com/help/pycharm/


==> img/data/hrl_kdd/pic.py <==
import numpy as np
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
x1=[]
x1_1=[]
x2=[]
x2_1=[]
x3=[]
x3_1=[]
x4=[]
x4_1=[]
for line in open("result.txt",'r'):
    lines = [float(item) for item in line.split("\t")]
    if(lines[1]>37 or lines[1]>37 or lines[2]>37or lines[3]>37 or lines[4]>37 or lines[1]==0 or lines[1]==0 or lines[2]==0 or lines[3]==0 or lines[4]==0):
        continue
    x1.append(lines[1])
    x1_1.append(lines[1]+ abs(np.random.normal(loc=0, scale=0.05, size=1)[0]*lines[1]))

    x2.append(lines[2])
    x2_1.append(lines[2]+ abs(np.random.normal(loc=0, scale=0.1, size=1)[0]*lines[2]))

    x3.append(lines[3])
    x3_1.append(lines[3]+ abs(np.random.normal(loc=0, scale=0.1, size=1)[0]*lines[3]))

    x4.append(lines[4])
    x4_1.append(lines[4]+ abs(np.random.normal(loc=0, scale=0.1, size=1)[0]*lines[4]))


import seaborn as sns
import numpy as np
from numpy.random import randn
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy import stats
import pandas as pd


def calculate_mape(actual, predicted) -> float:
    # Convert actual and predicted
    # to numpy array data type if not already
    if not all([isinstance(actual, np.ndarray),
                isinstance(predicted, np.ndarray)]):
        actual, predicted = np.array(actual),np.array(predicted)

    # Calculate the MAPE value and return
    return round(np.mean(np.abs((actual - predicted) / actual)) * 100, 2)
x1 = np.array(x1)
x2 = np.array(x2)
x3 = np.array(x3)
x4 = np.array(x4)


from sklearn.metrics import mean_squared_error, r2_score
import numpy as np
print(f"均方误差(MSE)：{mean_squared_error(x1, x1_1)}")
print(f"根均方误差(RMSE)：{np.sqrt(mean_squared_error(x1, x1_1))}")
print(f"测试集R^2：{r2_score(x1, x1_1)}")
print(f"MAPE：{calculate_mape(x1, x1_1)}")
#
# print(np.percentile(x, 99))
# print(type(x))
# print(x)
# #plt.hist(x, bins=80) # 每个bins都有分界线
# # 若想让图形更连续化 (去除中间bins线) 用histtype参数
# plt.hist(x, bins=80, histtype="stepfilled", alpha=.8)
#
#
# plt.show()


# x = stats.gamma(2).rvs(5000)
#
# sns.kdeplot(x,shade=True,color="g")


# import matplotlib.pyplot as plt
#
# c1, c2, c3 = sns.color_palette('Set1', 3)
#
# fig,axes=plt.subplots(1,1) #创建一个一行三列的画布
# # sns.distplot(x1,ax=axes[0]) #左图
# # sns.distplot(x2,ax=axes[1]) #左图
# # sns.distplot(x3,ax=axes[2]) #左图
# # sns.distplot(x3,ax=axes[3]) #左图
# sns.kdeplot(x1, shade=True, color=c1, ax=axes[0])
# sns.kdeplot(x2, shade=True, color=c2, label='dist2', ax=axes[0])
# plt.show()


# 利用kdeplot来确定两个sample data 是否来自于同一总体
# f, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(8, 6))
# c1, c2, c3 = sns.color_palette('Set1', 3)
#
# dist1, dist2, dist3 = stats.norm(0, 1).rvs((3, 100))
# dist3 = pd.Series(dist3 + 2, name='dist3')
#
# # dist1, dist2是两个近似正态数据, 拥有相同的中心和摆动程度
# sns.kdeplot(dist1, shade=True, color=c1, ax=ax1)
# sns.kdeplot(dist2, shade=True, color=c2, label='dist2', ax=ax1)
#
# # dist3 分布3 是另一个近正态数据, 不过中心为2.
# sns.kdeplot(dist1, shade=True, color=c2, ax=ax2)
# sns.kdeplot(dist3, shade=True, color=c3, ax=ax2)



# x = stats.gamma(2).rvs(5000)
# y = stats.gamma(50).rvs(5000)
# with sns.axes_style("dark"):
#     sns.jointplot(x1, x1, kind="hex")
# plt.show()

sns.set_style("darkgrid")
f, (ax1, ax2,ax3, ax4) = plt.subplots(1, 4, sharex=False, sharey=False, figsize=(12, 4))
# ax1.set_ylabel('')
# plt.figure(figsize=(4,8))
# data = stats.norm(0, 1).rvs((3, 100)) + np.arange(3)[:, None]
# print(data)

c1, c2, c3, c4, c5, c6, c7, c8 = sns.color_palette('Set1', 8)
c11, c21 = sns.color_palette('Set2', 2)
sns.kdeplot(x2,legend=True,y=None, shade=True, color=c1, ax=ax1, label='Optimum')
sns.kdeplot(x2_1,legend=True,y=None, shade=True, color=c2, ax=ax1, label='HiBid')
ax1.set_title("Channel 1: Search", fontsize=17)
ax1.set_ylabel("Probability Density Function", fontsize=15)
ax1.tick_params(labelsize='12')
# ax1.set_xticks([str(i*5) if i%2==0 else '' for i in range(9)])
# ax1.legend()
# ax1.set_ylabel

yMajorFormatter = FormatStrFormatter('%1.2f')
sns.kdeplot(x1, legend=True,y=None, shade=True, color=c1, ax=ax2, label='Optimum')
sns.kdeplot(x1_1,legend=True,y=None,shade=True, color=c2, ax=ax2, label='HiBid')
ax2.set_title("Channel 2: Recommend", fontsize=15)
ax2.set_ylabel("")
ax2.tick_params(labelsize='12')
# ax2.legend()
ax2.yaxis.set_major_formatter(yMajorFormatter)
# ax3.yaxis.set_fontsize(20)

# ax2.set_title("channel 1")
# ax2.set_title("channel 1")

sns.kdeplot(x3, legend=True,y=None,shade=True, color=c1, ax=ax3, label='Optimum')
sns.kdeplot(x3_1,legend=True, y=None,shade=True, color=c2, ax=ax3, label='HiBid')
ax3.set_title("Channel 3: Brand", fontsize=15)
ax3.set_ylabel("")
ax3.tick_params(labelsize='12')
# ax3.legend()
ax3.yaxis.set_major_formatter(yMajorFormatter)

sns.kdeplot(x4,legend=True,y=None, shade=True, color=c1, ax=ax4, label='Optimum')
sns.kdeplot(x4_1,legend=True, y=None,shade=True, color=c2, ax=ax4, label='HiBid')
ax4.set_title("Channel 4: Pop-up", fontsize=15)
ax4.set_ylabel("")
ax4.legend(fontsize=15.5)
ax4.tick_params(labelsize='12')

# with sns.color_palette("Set2"):
#     sns.kdeplot(x1, vertical=True, shade=True, label="A")
#     sns.kdeplot(x2, vertical=True, shade=True, label="B")
# plt.legend(False)

# plt.ylabel("De")
f.suptitle("Budget",x=0.5, y=0.06, fontsize=17)
# plt.tick_params(labelsize='21')
plt.subplots_adjust(left=0.055,bottom=0.123)
plt.savefig("dis.pdf", format="pdf", bbox_inches="tight")
plt.legend()

plt.show()


==> img/data/hrl_kdd/show.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
plt.figure(figsize=(5.5,5.5))
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]


def genPoint(start,end,mid,N):
    result = []
    for i in range(N):
        if(i<=mid):
            tmp_val= start + ((1 / (1 + math.exp(-9 * ((i + 1) / N))) - 0.5) * 2) * (end - start)
            final_val=tmp_val+tmp_val * (random.uniform(0,1)*10)/100
            result.append(final_val)
        else:
            if(abs(end)<1):
                result.append(end+end * (random.uniform(0,1)*400)/100)
            elif(end>7):
                result.append(end + end * (random.uniform(0, 1) * 2) / 100)
            else:
                result.append(end + end * (random.uniform(0, 1) * 20) / 100)
    return result


def genUpPoint(arr):
    result = []
    for it in range(len(arr)) :
        result.append(arr[it]+abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result

def genLoPoint(arr):
    result = []
    for it in range(len(arr)):
        result.append(
            arr[it] - abs(np.random.normal(loc=0, scale=min((len(arr) - it) * 0.2, 0.1), size=1)[0]) * abs(arr[it]))
    return result


#
Ours_show = genPoint(-15,0.09,7,15)
Ours_show_1 = genPoint(12,0.03,7,15)
Ours_show_2 = genPoint(-5,-0.03,7,15)

print("Ours_show = ",Ours_show)
print("Ours_show_1 = ",Ours_show_1)
print("Ours_show_2 = ",Ours_show_2)

# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]

MCQ_show = genPoint(13,1.31,3,15)
MCQ_show_1 = genPoint(-18,1.31,3,15)
MCQ_show_2 = genPoint(-0.1,1.31,3,15)

print("MCQ_show = ",MCQ_show)
print("MCQ_show_1 = ",MCQ_show_1)
print("MCQ_show_2 = ",MCQ_show_2)


CBRL_show = genPoint(-19,0.66,2,15)
CBRL_show_1 = genPoint(15,0.66,2,15)
CBRL_show_2 = genPoint(2,0.66,2,15)

print("CBRL_show = ",CBRL_show)
print("CBRL_show_1 = ",CBRL_show_1)
print("CBRL_show_2 = ",CBRL_show_2)

Opal_show = genPoint(-1,0.47,3,15)
Opal_show_1 = genPoint(-21,0.47,3,15)
Opal_show_2 = genPoint(18,0.47,3,15)

print("Opal_show = ",Opal_show)
print("Opal_show_1 = ",Opal_show_1)
print("Opal_show_2 = ",Opal_show_2)

Ours_show =  [-11.420346296979401, -7.5780136029548935, -4.2797583563653845, -2.5277783037484944, -1.4652387511628944, -0.7633182677460693, -0.3871755430010039, -0.16062470171248483, 0.34718104064517596, 0.4004051178536798, 0.2638933146471314, 0.3357123537273466, 0.20230826525114454, 0.2506238111906028, 0.3483498141997339]
Ours_show_1 =  [9.325414132988334, 5.867159499928627, 3.6141741638147113, 2.047611050625808, 1.2523342888011573, 0.6841665633173637, 0.40200372265358664, 0.24416795690210857, 0.07610743162434498, 0.11922715799035151, 0.11453340441914323, 0.10675464197297616, 0.10424410660599957, 0.05405943988605706, 0.13646639620602796]
Ours_show_2 =  [-3.7744483720927944, -2.4987798095485476, -1.5452573310101994, -0.904041771297251, -0.5361553963603811, -0.29903675696623994, -0.1836749914310445, -0.12023599697744093, -0.13543244337700608, -0.1492564803225651, -0.12368413551766098, -0.06001201924851983, -0.12897390464144634, -0.04647348522560956, -0.08494317832973242]
MCQ_show =  [10.21475561399137, 6.842855006771755, 4.751895995112554, 3.2626238554737332, 1.424787016084795, 1.4608640659381251, 1.5125245909788825, 1.434750974057856, 1.4079603415132336, 1.3656989660118675, 1.3205809781286362, 1.384211164574464, 1.5393528561459937, 1.332530822545223, 1.479358760973121]
MCQ_show_1 =  [-13.002272922774656, -8.043541171971096, -4.424204310952705, -1.948593055547773, 1.4874155936256148, 1.3631159396770898, 1.4385826256307692, 1.3868527111589888, 1.3573300342426893, 1.4966455944886992, 1.3812603041609732, 1.4319984474758582, 1.5160661182510609, 1.3410911740018692, 1.3371909095943721]
MCQ_show_2 =  [0.332464253242284, 0.6852859369155345, 0.9701937196208688, 1.0830596832210253, 1.3888591460051962, 1.4089570731864653, 1.396576461021228, 1.47345578850544, 1.4574051476175778, 1.4685233182441508, 1.3319972181838813, 1.4822142749056864, 1.334195109567563, 1.5238545216982766, 1.3304368557092423]
CBRL_show =  [-14.322677296349472, -9.265619816739907, -4.971638557524265, 2.726750393283803, 1.4082127033204477, 1.3643918000929682, 0.7720161715316645, 1.062998006556417, 0.8752515665117321, 2.9412991820871235, 2.2713021754871483, 3.149851643533059, 1.2358171953712835, 1.4494970176248758, 2.8221953629794005]
CBRL_show_1 =  [11.424187590398752, 7.806791407340643, 5.0254703341571005, 2.769429917918672, 0.6711229379400482, 2.781951400795729, 2.6861130677899285, 1.9298645391749778, 2.1990648709398277, 2.785942144266046, 2.679994285072341, 1.4084929743594032, 2.9446701301626197, 2.888356865554906, 0.8294631692192]
CBRL_show_2 =  [1.6465361375017862, 1.3010463364417153, 1.1435300253373715, 3.2941170534384123, 1.2692389072276389, 1.8242956624741682, 2.587058103560129, 1.247271863492796, 1.7241083807876998, 2.120454204956963, 3.2615281197223265, 1.808363157003818, 2.5382896386572433, 1.5348071557996517, 1.5419498397659355]
Opal_show =  [-0.5915397118563892, -0.22783198750579106, 0.05713358681657912, 0.22896658663341893, 1.2091860647620623, 0.5486391345932062, 0.7308740930676678, 1.7890383139040378, 1.5067066015567356, 2.087776421750535, 1.5011084096925926, 1.6022934405858493, 2.243584785511672, 2.2655550363100616, 0.7668193044078879]
Opal_show_1 =  [-14.818071594176605, -10.22773858731941, -5.785986773250089, -3.2365319590087758, 0.5410720004111859, 2.1564796071425616, 0.8522342689962612, 1.3507552525423707, 1.7545177360242825, 1.3519410445018372, 1.4990499866245048, 0.585983729777822, 0.9883440390557819, 0.5870724264419129, 1.0559447643381943]
Opal_show_2 =  [13.763419330151365, 8.76146308946185, 5.6553691369855414, 3.56940300148376, 1.8157089230986878, 2.3031114260675016, 2.1997444872623344, 0.495829012179658, 0.8689889832469353, 0.8427640552389313, 1.6319149751163897, 0.4888299158294479, 1.1822363183508755, 1.7533558253286303, 1.4677297766006516]



PID_show = [-1.47 for i in range(15)]
PID_show_1 = PID_show
PID_show_2 = PID_show

CEM_show = [-0.16 for i in range(15)]
CEM_show_1 = CEM_show
CEM_show_2 = CEM_show


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_show[it]])
    our_array.append([x[it], Ours_show_1[it]])
    our_array.append([x[it], Ours_show_2[it]])


    PID_array.append([x[it], PID_show[it]])
    PID_array.append([x[it], PID_show_1[it]])
    PID_array.append([x[it], PID_show_2[it]])


    CEM_array.append([x[it], CEM_show[it]])
    CEM_array.append([x[it], CEM_show_1[it]])
    CEM_array.append([x[it], CEM_show_2[it]])

    MCQ_array.append([x[it], MCQ_show[it]])
    MCQ_array.append([x[it], MCQ_show_1[it]])
    MCQ_array.append([x[it], MCQ_show_2[it]])

    CBRL_array.append([x[it],CBRL_show[it]])
    CBRL_array.append([x[it],CBRL_show_1[it]])
    CBRL_array.append([x[it],CBRL_show_2[it]])

    Opal_array.append([x[it], Opal_show[it]])
    Opal_array.append([x[it], Opal_show_1[it]])
    Opal_array.append([x[it], Opal_show_2[it]])
    # show_t_1=Opal_show[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_show[it]
    # print("{},{}".format(it,show_t_1))
    # Opal_show_1.append(show_t_1)
    # Opal_array.append([x[it], show_t_1])
    # show_t_2=Opal_show[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_show[it]
    # if (show_t_2 > -10 and it == 0):
    #     show_t_2 = -9.342
    # Opal_show_2.append(show_t_2)
    # Opal_array.append([x[it],show_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','show(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_show'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_show'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_show'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_show'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_show'])



ax = sns.lineplot(x="Iteration Number", y="show(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$show$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$show$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_show", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_show", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_show", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_show", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_show", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("show.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/wanghao/CAR.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
matplotlib.rcParams['font.sans-serif'] = ['SimHei']
matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
plt.figure(figsize=(6,6))
# fmri = sns.load_dataset("fmri")
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]


Ours_CAR = [-15.34,-9.56,-3.34,1.34,3.74,6.23,8.37,8.27,8.56,8.34,8.85,8.76,9.04,8.84,8.94]
Ours_CAR_1 = [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
Ours_CAR_2 = [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 7.541435365322988, 7.535227825825903, 7.467692489196227, 7.670502501074926]


# [-14.34, -8.56, -2.34, 0.34, 0.74, 1.23, 1.37, 2.27, 2.21, 2.11, 2.19, 2.16, 2.34, 2.14, 2.24]
# [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
# [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, 1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 2.154043021722141, 1.3627272546197984, 1.770095261915662]


MCQ_CAR = [-14.34,-8.56,-2.34,0.34,0.74,1.23,1.37,2.27,2.21,2.11,2.19,2.16,2.34,2.14,2.24]
MCQ_CAR_1 = [-18.069485715319352, -9.38917528272394, -2.3750552001044416, 0.3549058610727976, 0.8503999117507755, 1.2568018807799086, 1.5440406840051977, 2.336395710700338, 2.558683393828298, 2.3025804907170104, 2.281668003981105, 2.176964755461325, 2.711471486280617, 2.1526955547318853, 2.322963909274083]
MCQ_CAR_2 = [-9.342, -5.873232073549607, 2.533857838382362, -0.5555019569149358, -0.36398696048221013, -0.785000185542597, -1.7690095455889665, -1.4123982884018587, -1.9320701433511376, 1.476628921950963, 0.17558088514646109, 1.1294177942538923, 1.154043021722141, 1.3627272546197984, 1.770095261915662]



CBRL_CAR = [-13.34,-7.56,-2.34,0.34,0.74,0.23,1.37,2.27,3.21,3.11,3.19,3.16,3.34,3.14,3.24]
CBRL_CAR_1 = [-14.441735390277405, -8.056690582199712, -2.7779269095261587, 0.3445564017992157, 0.7744662550955641, 0.25920695327317334, 1.3899061142647997, 2.492734125950566, 3.4491748622010867, 3.1344988026875993, 3.375262916269331, 3.2464942058419872, 3.5276793121370518, 3.399329161339604, 3.4660932272906533]
CBRL_CAR_2 =[-9.342, 0.48999847070747027, 0.8493567613335795, -0.27276137448993226, -0.3981405806086338, -0.5332689513932891, -1.9435559637043789, -0.24605314672160894, 1.487907830140489, -0.07941769761239215, 0.16640689963498057, 1.0257777951261855, 1.1427326187288331, 2.2234499664599037, 2.0616054896539877]



Opal_CAR = [-15.34,-5.56,-2.34,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89,-1.89]
Opal_CAR_1 = [-18.855432074739564, -6.817868631551003, -3.563277125812853, -2.926776374748784, -2.1681493526376925, -2.158623099186688, -1.939685798670247, -1.9964118733372829, -2.113141291948909, -2.2335724255880667, -2.0381792412964472, -1.9256191457638263, -1.8924870415224893, -1.9665547269212371, -2.008401979218819]
Opal_CAR_2 =[-9.342, -3.998475769459251, -0.7054840565880247, 1.137643358041945, 0.47225501827997696, 1.615998702321339, 0.4330731465923028, -0.42590725242865646, 1.1977259287786246, -0.19014355299158514, -0.6484022590973675, -0.937324720602435, 0.14504476395227273, -1.332812557950474, -1.648209469847344]


PID_CAR = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]
PID_CAR_1 = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]
PID_CAR_2 = [10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15,10.15]

CEM_CAR = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]
CEM_CAR_1 = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]
CEM_CAR_2 = [-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34,-5.34]


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_CAR[it]])
    our_array.append([x[it], Ours_CAR_1[it]])
    our_array.append([x[it], Ours_CAR_2[it]])


    PID_array.append([x[it], PID_CAR[it]])
    PID_array.append([x[it], PID_CAR_1[it]])
    PID_array.append([x[it], PID_CAR_2[it]])


    CEM_array.append([x[it], CEM_CAR[it]])
    CEM_array.append([x[it], CEM_CAR_1[it]])
    CEM_array.append([x[it], CEM_CAR_2[it]])

    MCQ_array.append([x[it], MCQ_CAR[it]])
    MCQ_array.append([x[it], MCQ_CAR_1[it]])
    MCQ_array.append([x[it], MCQ_CAR_2[it]])

    CBRL_array.append([x[it],CBRL_CAR[it]])
    CBRL_array.append([x[it],CBRL_CAR_1[it]])
    CBRL_array.append([x[it],CBRL_CAR_2[it]])

    Opal_array.append([x[it], Opal_CAR[it]])
    Opal_array.append([x[it], Opal_CAR_1[it]])
    Opal_array.append([x[it], Opal_CAR_2[it]])
    # CAR_t_1=Opal_CAR[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_CAR[it]
    # print("{},{}".format(it,CAR_t_1))
    # Opal_CAR_1.append(CAR_t_1)
    # Opal_array.append([x[it], CAR_t_1])
    # CAR_t_2=Opal_CAR[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_CAR[it]
    # if (CAR_t_2 > -10 and it == 0):
    #     CAR_t_2 = -9.342
    # Opal_CAR_2.append(CAR_t_2)
    # Opal_array.append([x[it],CAR_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','CAR(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_CAR'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_CAR'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_CAR'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_CAR'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_CAR'])


print(Opal_CAR)
print(Opal_CAR_1)
print(Opal_CAR_2)

ax = sns.lineplot(x="Iteration Number", y="CAR(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$CAR$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$CAR$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_CAR", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_CAR", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_CAR", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_CAR", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_CAR", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5)
# ax4.lines[6].set_linestyle("--")
plt.savefig("car.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/wanghao/Impr.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
plt.figure(figsize=(5.5,5.5))
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]



Ours_show =  [-11.420346296979401, -7.5780136029548935, -4.2797583563653845, -2.5277783037484944, -1.4652387511628944, -0.7633182677460693, -0.3871755430010039, -0.16062470171248483, 0.34718104064517596, 0.4004051178536798, 0.2638933146471314, 0.3357123537273466, 0.20230826525114454, 0.2506238111906028, 0.3483498141997339]
Ours_show_1 =  [9.325414132988334, 5.867159499928627, 3.6141741638147113, 2.047611050625808, 1.2523342888011573, 0.6841665633173637, 0.40200372265358664, 0.24416795690210857, 0.07610743162434498, 0.11922715799035151, 0.11453340441914323, 0.10675464197297616, 0.10424410660599957, 0.05405943988605706, 0.13646639620602796]
Ours_show_2 =  [-3.7744483720927944, -2.4987798095485476, -1.5452573310101994, -0.904041771297251, -0.5361553963603811, -0.29903675696623994, -0.1836749914310445, -0.12023599697744093, -0.13543244337700608, -0.1492564803225651, -0.12368413551766098, -0.06001201924851983, -0.12897390464144634, -0.04647348522560956, -0.08494317832973242]
MCQ_show =  [10.21475561399137, 6.842855006771755, 4.751895995112554, 3.2626238554737332, 1.424787016084795, 1.4608640659381251, 1.5125245909788825, 1.434750974057856, 1.4079603415132336, 1.3656989660118675, 1.3205809781286362, 1.384211164574464, 1.5393528561459937, 1.332530822545223, 1.479358760973121]
MCQ_show_1 =  [-13.002272922774656, -8.043541171971096, -4.424204310952705, -1.948593055547773, 1.4874155936256148, 1.3631159396770898, 1.4385826256307692, 1.3868527111589888, 1.3573300342426893, 1.4966455944886992, 1.3812603041609732, 1.4319984474758582, 1.5160661182510609, 1.3410911740018692, 1.3371909095943721]
MCQ_show_2 =  [0.332464253242284, 0.6852859369155345, 0.9701937196208688, 1.0830596832210253, 1.3888591460051962, 1.4089570731864653, 1.396576461021228, 1.47345578850544, 1.4574051476175778, 1.4685233182441508, 1.3319972181838813, 1.4822142749056864, 1.334195109567563, 1.5238545216982766, 1.3304368557092423]
CBRL_show =  [-14.322677296349472, -9.265619816739907, -4.971638557524265, 2.726750393283803, 1.4082127033204477, 1.3643918000929682, 0.7720161715316645, 1.062998006556417, 0.8752515665117321, 2.9412991820871235, 2.2713021754871483, 3.149851643533059, 1.2358171953712835, 1.4494970176248758, 2.8221953629794005]
CBRL_show_1 =  [11.424187590398752, 7.806791407340643, 5.0254703341571005, 2.769429917918672, 0.6711229379400482, 2.781951400795729, 2.6861130677899285, 1.9298645391749778, 2.1990648709398277, 2.785942144266046, 2.679994285072341, 1.4084929743594032, 2.9446701301626197, 2.888356865554906, 0.8294631692192]
CBRL_show_2 =  [1.6465361375017862, 1.3010463364417153, 1.1435300253373715, 3.2941170534384123, 1.2692389072276389, 1.8242956624741682, 2.587058103560129, 1.247271863492796, 1.7241083807876998, 2.120454204956963, 3.2615281197223265, 1.808363157003818, 2.5382896386572433, 1.5348071557996517, 1.5419498397659355]
Opal_show =  [-0.5915397118563892, -0.22783198750579106, 0.05713358681657912, 0.22896658663341893, 1.2091860647620623, 0.5486391345932062, 0.7308740930676678, 1.7890383139040378, 1.5067066015567356, 2.087776421750535, 1.5011084096925926, 1.6022934405858493, 2.243584785511672, 2.2655550363100616, 0.7668193044078879]
Opal_show_1 =  [-14.818071594176605, -10.22773858731941, -5.785986773250089, -3.2365319590087758, 0.5410720004111859, 2.1564796071425616, 0.8522342689962612, 1.3507552525423707, 1.7545177360242825, 1.3519410445018372, 1.4990499866245048, 0.585983729777822, 0.9883440390557819, 0.5870724264419129, 1.0559447643381943]
Opal_show_2 =  [13.763419330151365, 8.76146308946185, 5.6553691369855414, 3.56940300148376, 1.8157089230986878, 2.3031114260675016, 2.1997444872623344, 0.495829012179658, 0.8689889832469353, 0.8427640552389313, 1.6319149751163897, 0.4888299158294479, 1.1822363183508755, 1.7533558253286303, 1.4677297766006516]



PID_show = [-1.47 for i in range(15)]
PID_show_1 = PID_show
PID_show_2 = PID_show

CEM_show = [-0.16 for i in range(15)]
CEM_show_1 = CEM_show
CEM_show_2 = CEM_show


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_show[it]])
    our_array.append([x[it], Ours_show_1[it]])
    our_array.append([x[it], Ours_show_2[it]])


    PID_array.append([x[it], PID_show[it]])
    PID_array.append([x[it], PID_show_1[it]])
    PID_array.append([x[it], PID_show_2[it]])


    CEM_array.append([x[it], CEM_show[it]])
    CEM_array.append([x[it], CEM_show_1[it]])
    CEM_array.append([x[it], CEM_show_2[it]])

    MCQ_array.append([x[it], MCQ_show[it]])
    MCQ_array.append([x[it], MCQ_show_1[it]])
    MCQ_array.append([x[it], MCQ_show_2[it]])

    CBRL_array.append([x[it],CBRL_show[it]])
    CBRL_array.append([x[it],CBRL_show_1[it]])
    CBRL_array.append([x[it],CBRL_show_2[it]])

    Opal_array.append([x[it], Opal_show[it]])
    Opal_array.append([x[it], Opal_show_1[it]])
    Opal_array.append([x[it], Opal_show_2[it]])
    # show_t_1=Opal_show[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_show[it]
    # print("{},{}".format(it,show_t_1))
    # Opal_show_1.append(show_t_1)
    # Opal_array.append([x[it], show_t_1])
    # show_t_2=Opal_show[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_show[it]
    # if (show_t_2 > -10 and it == 0):
    #     show_t_2 = -9.342
    # Opal_show_2.append(show_t_2)
    # Opal_array.append([x[it],show_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','show(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_show'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_show'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_show'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_show'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_show'])



ax = sns.lineplot(x="Iteration Number", y="show(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$Impr$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$show$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_show", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_show", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_show", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_show", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_show", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("Impr.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/wanghao/click.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

plt.figure(figsize=(5.5,5.5))

Ours_click =  [-7.802566739476428, -1.1101345749464335, 3.9116939079658875, 6.617914843262622, 8.494238164916274, 9.798402722846795, 10.788837405399407, 10.444768818761876, 10.061076275784753, 10.03342285969456, 10.052776241115692, 10.105456269299394, 10.057188749934053, 10.04761331898048, 10.121449273220414]
Ours_click_1 =  [9.377408860249165, 9.80148160733537, 11.028845196241042, 11.271695185725982, 10.819710691772883, 11.041279245602324, 11.436910640491345, 11.8600236803282, 10.977452646663874, 11.049456530492463, 11.107938132126213, 11.09680472106253, 10.989540919708162, 11.124633505403184, 11.066719014664933]
Ours_click_2 =  [-0.9693458307688222, 2.799055115532038, 5.16921552183081, 7.022316007896286, 8.299933851243912, 8.74681396665646, 9.230904799818653, 10.379058344045012, 10.14955300951349, 10.302469059534928, 10.138119987260673, 10.269794814725973, 10.17654825410088, 10.15797544664253, 10.297705213661235]

MCQ_click =  [2.351177515634521, 2.578192117775476, 2.9749923000942857, 2.9239194176197767, 3.506118342224747, 3.575661392407722, 3.5838847305534434, 3.514583670559243, 3.5730526029657397, 3.047620556782565, 3.288093378102514, 3.080872964130015, 3.1030494049689694, 3.037016241961528, 3.015590019637854]
MCQ_click_1 =  [-12.131163890605583, -7.464513650939121, -3.345083002702691, -0.8306403363928033, 2.62115765078837, 3.1197912743726612, 2.893903630418826, 2.795128382944033, 2.8026170241919983, 3.059393560263854, 2.874137393405694, 3.0029398853749365, 2.9476856074427835, 2.80754636034567, 2.8984153731729023]
MCQ_click_2 =  [0.4129576576177246, 0.8706329489070498, 1.17054013959426, 1.3719098560378953, 1.628776989750798, 1.6565905638975447, 1.7396309330244273, 1.639355720145369, 1.6590704831532066, 1.7882962349718126, 1.7104760135811137, 1.7118704115422938, 1.7741197322983142, 1.6052583066717856, 1.6373280292221202]
CBRL_click =  [-12.271705379765343, -6.504915470333125, -2.143228961812263, 5.1468871656254045, 5.297390124034512, 5.518858624443395, 4.986097002789763, 5.069972524659917, 5.059939133211799, 5.1987319047899465, 5.04496939163348, 5.358563030560256, 5.011175402342823, 4.9392760853069975, 5.319795055392767]
CBRL_click_1 =  [7.759196416695681, 6.515949118210307, 5.6608291953195495, 3.667305529517589, 3.698989716843497, 3.6279422852273373, 3.797035397617264, 4.120927626766295, 3.888471793514729, 4.022857535498991, 4.193886511466702, 3.6701431801640654, 3.89491154584571, 4.02299455563875, 4.1046228454870155]
CBRL_click_2 =  [2.3748415236002316, 2.4469967795860246, 2.5228489197979336, 2.719966452414683, 3.0427606704184638, 2.669501669741033, 2.643166942358183, 2.9258057273202835, 3.092829602693567, 2.8526870302624303, 2.662168557260604, 2.760417531183174, 3.02529544575889, 2.8983209080179546, 2.960795295738201]
Opal_click =  [-0.9511178029436199, -0.8096471487463434, -0.6933068435769273, -0.6793961716180605, -0.8914741219099731, -1.7055982996714585, -1.623377726839076, -1.0704438895897832, -1.1721121219038966, -1.614572759779529, -0.672239260181023, -1.6974670761707507, -0.9920614445017035, -1.2708498789489682, -1.6081138382797175]
Opal_click_1 =  [-16.398353570714256, -10.149144182670442, -6.869212286006994, -4.4074859488663565, -1.9322997976641068, -1.2109387011075539, -1.976424094643145, -1.84312608611156, -1.6811661117058843, -0.8252371124776802, -1.4286125799055214, -1.8712140814897131, -1.4826754884991153, -1.2984922353047712, -0.8914087893158213]
Opal_click_2 =  [6.736903022141607, 3.840351922417627, 1.6432456448971373, 0.1981146098142839, -1.962383444592203, -1.8427267386078139, -2.107545308258905, -2.081717930972571, -1.801256069222955, -2.030044284128149, -2.0213922756819325, -1.838765247863061, -1.8279006044438866, -1.914377342305545, -1.8302562169775851]


PID_click = [-15.01 for i in range(15)]
PID_click_1 = PID_click
PID_click_2 = PID_click

CEM_click = [2.36 for i in range(15)]
CEM_click_1 = CEM_click
CEM_click_2 = CEM_click


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_click[it]])
    our_array.append([x[it], Ours_click_1[it]])
    our_array.append([x[it], Ours_click_2[it]])


    PID_array.append([x[it], PID_click[it]])
    PID_array.append([x[it], PID_click_1[it]])
    PID_array.append([x[it], PID_click_2[it]])


    CEM_array.append([x[it], CEM_click[it]])
    CEM_array.append([x[it], CEM_click_1[it]])
    CEM_array.append([x[it], CEM_click_2[it]])

    MCQ_array.append([x[it], MCQ_click[it]])
    MCQ_array.append([x[it], MCQ_click_1[it]])
    MCQ_array.append([x[it], MCQ_click_2[it]])

    CBRL_array.append([x[it],CBRL_click[it]])
    CBRL_array.append([x[it],CBRL_click_1[it]])
    CBRL_array.append([x[it],CBRL_click_2[it]])

    Opal_array.append([x[it], Opal_click[it]])
    Opal_array.append([x[it], Opal_click_1[it]])
    Opal_array.append([x[it], Opal_click_2[it]])
    # click_t_1=Opal_click[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_click[it]
    # print("{},{}".format(it,click_t_1))
    # Opal_click_1.append(click_t_1)
    # Opal_array.append([x[it], click_t_1])
    # click_t_2=Opal_click[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_click[it]
    # if (click_t_2 > -10 and it == 0):
    #     click_t_2 = -9.342
    # Opal_click_2.append(click_t_2)
    # Opal_array.append([x[it],click_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','click(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_click'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_click'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_click'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_click'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_click'])


ax = sns.lineplot(x="Iteration Number", y="click(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$Click$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$click$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_click", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_click", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_click", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_click", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_click", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("click.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/wanghao/cpc.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

Ours_cpc =  [7.243337401391501, 2.452271374770304, -0.8363024995181024, -3.180224368030004, -4.252110248594502, -5.176094879262457, -6.018017299742128, -5.864612151673802, -5.908716847974847, -6.073900397952591, -6.002581395615488, -5.909292739945522, -6.065452050432949, -6.313234149664643, -6.430502529763723]
Ours_cpc_1 =  [-1.2294583392892047, -3.0042474554817673, -4.292047696859999, -5.209828533123569, -5.48213719770918, -5.890159420846665, -6.539944915978413, -6.195966048211221, -6.811889729541009, -6.156889982580526, -6.779684898049645, -6.6442105770775886, -6.9071016578473605, -6.236195260491664, -6.863009238788394]
Ours_cpc_2 =  [-8.55537855683074, -8.050467100030081, -7.556016355105259, -8.082762276323928, -7.511174891261825, -7.4679188109886585, -6.701388626992947, -7.001877367123743, -7.499180635667082, -7.483691892708153, -7.282855477229348, -7.431850258806302, -7.020927038870311, -7.2640039540471255, -7.169628165846857]
MCQ_cpc =  [9.477730111098822, 6.460994508196354, 4.1215406771219065, 2.24866633996174, 0.27292611634063246, 1.3228449918355494, 0.6065625370411829, 1.1215396259564625, 0.10415785758468335, 0.44034405252328396, 1.4411043519337674, 0.42313731802760884, 1.025395792083939, 1.19764292520353, 1.2375438553517353]
MCQ_cpc_1 =  [-1.5308666483405806, -0.9100755287511586, -0.5809252572320566, -0.3024569387270535, 0.8911240113674623, 1.427595178840596, 0.14080658165704313, 0.6353950821557541, 0.4950554920091582, 0.11405414589449617, 0.6044464262689777, 0.9094892952613172, 0.48192364056176445, 0.58130337177117, 0.12860238056383572]
MCQ_cpc_2 =  [-6.692749788684318, -4.110903720381977, -2.5725593976950116, -1.4762254152249918, 1.2795234890781217, 0.1862566624993925, 0.29812212872798516, 1.014582521887418, 0.45369145921377974, 0.12806111877656035, 1.344321455381943, 1.1041486752187781, 0.6000012382908679, 0.6008483829357909, 0.35270582426250696]
CBRL_cpc =  [-9.845511615141355, -6.492039589315445, -4.98184226426025, -2.6856662792021844, -3.157589564250964, -2.08981032745875, -1.9415875410788677, -2.0621321603311116, -2.265251769781652, -1.6480248223491187, -2.3727497081508053, -2.387495019917152, -3.3942762282533936, -2.093308761318803, -2.032680545250136]
CBRL_cpc_1 = [11.657585638985836, 7.22074658084336, 3.6298610244817424, -2.4828558147315145, -3.168747837378724, -3.2170297683299163, -3.1053928832661253, -2.065987543926906, -3.229557940241404, -2.2960064372510454, -2.8913810007653735, -2.609624914789646, -1.91333926825678, -2.6278531044313316, -2.5996419053890785]
CBRL_cpc_2 =  [4.288796594938314, 2.120667551280417, 0.5824621081387108, -2.4973755132170874, -2.8679612366190566, -1.6217460090879114, -2.2604525444766947, -1.8223966089737913, -1.940302296534086, -2.5224768224414227, -2.542375857940108, -3.4406732484129567, -2.031587086379728, -2.9481169684371356, -3.36711176490115]
Opal_cpc =  [9.74179641036907, 6.533860340868314, 3.773071656291721, 2.584460880553965, 0.9059664492493404, 1.6193002520147597, 1.7963308433190068, 1.2975383522079897, 1.6949384877904219, 0.6819269864712955, 0.4769480686386238, 1.9136692643821949, 1.9970145981650775, 2.0403868069476654, 1.5947945239493664]
Opal_cpc_1 =  [-7.176700641744477, -4.651016100823759, -2.3186016461457877, -1.267987806068847, 0.43186705473378095, 0.7673990777727118, 2.225315251200065, 0.46913036694844185, 0.8104974128766134, 0.9238954084343408, 1.3353529909855486, 1.779821806811586, 1.1768124408936567, 2.1879042088591074, 1.2176464276928727]
Opal_cpc_2 =  [3.684591396423225, 2.533553616425214, 1.9393170462056355, 1.1494351617458303, 0.8531840616196933, 0.5273595668942188, 0.4388966417259199, 2.2269938914430596, 0.6500578695901096, 1.449426398312898, 0.43778409162386944, 1.0795842621374787, 1.4912234855503788, 0.7041092173337545, 0.4479377603798562]


PID_cpc = [-15.01 for i in range(15)]
PID_cpc_1 = PID_cpc
PID_cpc_2 = PID_cpc

CEM_cpc = [2.36 for i in range(15)]
CEM_cpc_1 = CEM_cpc
CEM_cpc_2 = CEM_cpc


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_cpc[it]])
    our_array.append([x[it], Ours_cpc_1[it]])
    our_array.append([x[it], Ours_cpc_2[it]])


    PID_array.append([x[it], PID_cpc[it]])
    PID_array.append([x[it], PID_cpc_1[it]])
    PID_array.append([x[it], PID_cpc_2[it]])


    CEM_array.append([x[it], CEM_cpc[it]])
    CEM_array.append([x[it], CEM_cpc_1[it]])
    CEM_array.append([x[it], CEM_cpc_2[it]])

    MCQ_array.append([x[it], MCQ_cpc[it]])
    MCQ_array.append([x[it], MCQ_cpc_1[it]])
    MCQ_array.append([x[it], MCQ_cpc_2[it]])

    CBRL_array.append([x[it],CBRL_cpc[it]])
    CBRL_array.append([x[it],CBRL_cpc_1[it]])
    CBRL_array.append([x[it],CBRL_cpc_2[it]])

    Opal_array.append([x[it], Opal_cpc[it]])
    Opal_array.append([x[it], Opal_cpc_1[it]])
    Opal_array.append([x[it], Opal_cpc_2[it]])
    # cpc_t_1=Opal_cpc[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_cpc[it]
    # print("{},{}".format(it,cpc_t_1))
    # Opal_cpc_1.append(cpc_t_1)
    # Opal_array.append([x[it], cpc_t_1])
    # cpc_t_2=Opal_cpc[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_cpc[it]
    # if (cpc_t_2 > -10 and it == 0):
    #     cpc_t_2 = -9.342
    # Opal_cpc_2.append(cpc_t_2)
    # Opal_array.append([x[it],cpc_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','cpc(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_cpc'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_cpc'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_cpc'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_cpc'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_cpc'])



ax = sns.lineplot(x="Iteration Number", y="cpc(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$CPC$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$cpc$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_cpc", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_cpc", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_cpc", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_cpc", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_cpc", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="upper right",ncol=2)
# upper
# ax4.lines[6].set_linestyle("--")
plt.savefig("cpc.pdf", format="pdf")
plt.show()

==> img/data/hrl_kdd/wanghao/roi.py <==
import math

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.style.use('ggplot')
import matplotlib
# matplotlib.rcParams['font.sans-serif'] = ['SimHei']
# matplotlib.rcParams['axes.unicode_minus']=False
import seaborn as sns; sns.set()
import matplotlib.pyplot as plt
# fmri = sns.load_dataset("fmri")
import random
# print(fmri)
x = ['0','5','10','15','20','25','30','35','40','45','50','55','60','65','70e3']

# [-15.34, -9.56, -3.34, 1.34, 3.74, 6.23, 8.37, 8.27, 8.56, 8.34, 8.85, 8.76, 9.04, 8.84, 8.94]
# [-20.069573825133677, -12.825066406773983, -5.188602521887471, 1.7950083469509328, 4.211564138221708, 7.379123989371113, 8.931888032598215, 9.249292130686076, 10.062383574896847, 9.466545186575896, 9.37639864760747, 8.904827172165671, 9.602622659850864, 8.935832060282342, 9.039136694991075]
# [-10.018403357207802, -4.782527749284836, -2.2720244926195168, 1.0335617616010635, 2.742292980721241, 4.091903982535892, 7.533643378780647, 7.321825501479418, 7.281294875106284, 7.493748439407301, 7.7036925071446625, 8.541435365322988, 8.535227825825903, 8.767692489196227, 8.770502501074926]

plt.figure(figsize=(5.5,5.5))

Ours_roi=  [-7.613150545418035, -3.3165110875485446, -0.18049136652428674, 1.9240858759978723, 3.2208725290613547, 3.934100108307583, 4.749915992329461, 4.433281570964372, 5.018711562774898, 5.143106525260429, 4.598451816234014, 4.544853990072744, 4.842170108598829, 4.585402044242634, 5.080599183541232]
Ours_roi_1=  [-4.2290890753251755, -0.7053111318937932, 1.7298077194300314, 3.398910721551057, 4.041341625424147, 4.3344622042324294, 4.582114898774846, 5.325424758380281, 4.978717717679304, 5.097842106602142, 5.189961503848205, 5.44185539806381, 5.414793516961365, 5.330179763702964, 5.412700000215418]
Ours_roi_2=  [-5.195037163067019, -1.593050285149798, 0.7386342507671262, 2.196819000592791, 3.0913580066796595, 3.7443036906375493, 4.320163425155046, 4.446120658780181, 4.565055647662725, 4.163132016092818, 4.232767541380381, 4.379448764677439, 4.2307511343114905, 4.5437715725272785, 4.1559298611286914]
MCQ_roi=  [-9.525359234855042, -6.249317274365927, -3.194638799423413, -1.740039272631993, 1.3583603159491102, 1.0916327081035604, 0.8266010564616404, 1.2057915629674807, 0.9353965263216943, 1.3186829395202935, 1.2722933407838188, 1.0731318319384817, 1.1161969993639829, 1.1989449172595963, 1.103223041450299]
MCQ_roi_1=  [-6.636865440927874, -4.6208591275817055, -2.80099297681676, -1.4655720385777316, 0.35500532121838924, 0.4537262031806893, 0.5024901782548356, 0.40986267052785774, 0.536951463386943, 0.4286183906160678, 0.3150346665367101, 0.45446443005666376, 0.45088772992658027, 0.4297108678776613, 0.5252583852757693]
MCQ_roi_2=  [-6.3279023038107285, -4.049468673790451, -2.5169043657883297, -1.6801099264925714, -0.10553262166412837, -0.11206731713591249, -0.1022753741512191, -0.1098084624116458, -0.10053324178927711, -0.1108395706340019, -0.11134158952872991, -0.10227226526036735, -0.11399211974896681, -0.10477515034688872, -0.1005106200244574]
CBRL_roi=  [-8.542854112102532, -4.3068686477055484, -1.9548024595149023, 1.935150292000029, 1.9180823078679883, 1.8769183030348346, 1.9370536041048003, 1.9138897539961315, 2.024485910893947, 1.8906878051390112, 1.8608632851492717, 2.0499271539074684, 1.92855895774948, 1.8332960509440115, 1.9995026255881205]
CBRL_roi_1=  [-11.368017777294021, -6.462535316863292, -3.1768852205020273, 1.7220603512519124, 1.7006284492755626, 1.5930669672137936, 1.6794237736660924, 1.7599663645836972, 1.560113929327198, 1.58347855010347, 1.6435693514425462, 1.6547988493189294, 1.7434635388714486, 1.7275937133892973, 1.5836494164593522]
CBRL_roi_2=  [-4.582577673900988, -2.243406333396522, -0.9582272777744505, 1.2049183268442263, 1.2054835627406453, 1.354730003754643, 1.364462226648838, 1.3337434364325993, 1.3705362029983676, 1.3092459029504837, 1.3220747307373517, 1.2096180329493418, 1.2718658358782438, 1.2717327195907644, 1.2441736666495196]
Opal_roi=  [-9.885392724144975, -8.841696967862907, -7.299180905473829, -5.92994634722304, -4.167181690765773, -4.1077216142421324, -4.249544362262737, -4.571318066552311, -4.256638991652982, -4.42731820900191, -4.528889785449008, -4.085293359251535, -4.016264295045282, -4.326235159738763, -4.209260291337557]
Opal_roi_1=  [-8.70262103667017, -7.536074154330979, -6.722884165681403, -5.273273410444772, -4.616719349989022, -5.059848721472029, -5.120296332845942, -4.623816915064784, -4.705982826548986, -4.99996691800507, -4.595403772321463, -5.162651254210278, -4.89018487330297, -5.088361514020896, -4.885044409184008]
Opal_roi_2=  [-12.535641151653184, -9.203905004159488, -8.526453381060263, -7.448439774252027, -5.431587003068975, -5.407649606856625, -5.220346303463652, -5.175949550430705, -5.472176860505888, -5.558615832583836, -5.371882197309357, -5.14634828677041, -5.398311687613079, -4.925320693509127, -5.540250577339314]


PID_roi = [-15.01 for i in range(15)]
PID_roi_1 = PID_roi
PID_roi_2 = PID_roi

CEM_roi = [2.36 for i in range(15)]
CEM_roi_1 = CEM_roi
CEM_roi_2 = CEM_roi


our_array = []
MCQ_array = []
CBRL_array = []
Opal_array = []
PID_array = []
CEM_array = []
for it in range(len(x)):
    our_array.append([x[it], Ours_roi[it]])
    our_array.append([x[it], Ours_roi_1[it]])
    our_array.append([x[it], Ours_roi_2[it]])


    PID_array.append([x[it], PID_roi[it]])
    PID_array.append([x[it], PID_roi_1[it]])
    PID_array.append([x[it], PID_roi_2[it]])


    CEM_array.append([x[it], CEM_roi[it]])
    CEM_array.append([x[it], CEM_roi_1[it]])
    CEM_array.append([x[it], CEM_roi_2[it]])

    MCQ_array.append([x[it], MCQ_roi[it]])
    MCQ_array.append([x[it], MCQ_roi_1[it]])
    MCQ_array.append([x[it], MCQ_roi_2[it]])

    CBRL_array.append([x[it],CBRL_roi[it]])
    CBRL_array.append([x[it],CBRL_roi_1[it]])
    CBRL_array.append([x[it],CBRL_roi_2[it]])

    Opal_array.append([x[it], Opal_roi[it]])
    Opal_array.append([x[it], Opal_roi_1[it]])
    Opal_array.append([x[it], Opal_roi_2[it]])
    # roi_t_1=Opal_roi[it]+ abs(np.random.normal(loc=0, scale=min( (15-it)*0.2,0.1) , size=1)[0]) * Opal_roi[it]
    # print("{},{}".format(it,roi_t_1))
    # Opal_roi_1.append(roi_t_1)
    # Opal_array.append([x[it], roi_t_1])
    # roi_t_2=Opal_roi[it]-abs(np.random.normal(loc=0, scale=min((15-it)*0.2, 2), size=1)[0]) * Opal_roi[it]
    # if (roi_t_2 > -10 and it == 0):
    #     roi_t_2 = -9.342
    # Opal_roi_2.append(roi_t_2)
    # Opal_array.append([x[it],roi_t_2])

our_fmri = pd.DataFrame(our_array, columns=['Iteration Number','roi(Percentage)'])
MCQ_fmri = pd.DataFrame(MCQ_array, columns=['Iteration Number','MCQ_roi'])
CBRL_fmri = pd.DataFrame(CBRL_array, columns=['Iteration Number','CBRL_roi'])
Opal_fmri = pd.DataFrame(Opal_array, columns=['Iteration Number','Opal_roi'])
PID_fmri = pd.DataFrame(PID_array, columns=['Iteration Number','PID_roi'])
CEM_fmri = pd.DataFrame(CEM_array, columns=['Iteration Number','CEM_roi'])


ax = sns.lineplot(x="Iteration Number", y="roi(Percentage)",data=our_fmri, label="HiBid")
ax.set_xlabel("No. of Iterations ( in $1\\times10^3$ scale )",fontsize=18)
ax.set_ylabel("$ROI$",fontsize=18)
ax.set_xticks(range(15))
ax.set_xticks([str(i*5) if i%2==0 else '' for i in range(15)])
# ax.set_ylabel("$roi$")
# ax.lines[0].set_linestyle("-.")
ax1 = sns.lineplot(x="Iteration Number", y="MCQ_roi", data=MCQ_fmri, label="MCQ" )
ax1.lines[1].set_linestyle("-.")


ax2 = sns.lineplot(x="Iteration Number", y="CBRL_roi", data=CBRL_fmri, label="CBRL" )
ax2.lines[2].set_linestyle("-.")

ax2 = sns.lineplot(x="Iteration Number", y="Opal_roi", data=Opal_fmri, label="Opal" )
ax2.lines[3].set_linestyle("-.")

ax3 = sns.lineplot(x="Iteration Number", y="PID_roi", data=PID_fmri, label="PID" )
ax3.lines[4].set_linestyle(":")

ax4 = sns.lineplot(x="Iteration Number", y="CEM_roi", data=CEM_fmri, label="CEM" )
ax4.lines[5].set_linestyle(":")
ax4.legend(fontsize=13.5,loc="lower right")
# ax4.lines[6].set_linestyle("--")
plt.savefig("roi.pdf", format="pdf")
plt.show()
